SUPER-Net: Trustworthy Image Segmentation via Uncertainty Propagation in Encoder-Decoder Networks

Deep Learning (DL) holds great promise in reshaping the industry owing to its precision, efficiency, and objectivity. However, the brittleness of DL models to noisy and out-of-distribution inputs is ailing their deployment in sensitive fields. Current models often lack uncertainty quantification, providing only point estimates. We propose SUPER-Net, a Bayesian framework for trustworthy image segmentation via uncertainty propagation. Using Taylor series approximations, SUPER-Net propagates the mean and covariance of the model's posterior distribution across nonlinear layers. It generates two outputs simultaneously: the segmented image and a pixel-wise uncertainty map, eliminating the need for expensive Monte Carlo sampling. SUPER-Net's performance is extensively evaluated on MRI and CT scans under various noisy and adversarial conditions. Results show that SUPER-Net outperforms state-of-the-art models in robustness and accuracy. The uncertainty map identifies low-confidence areas affected by noise or attacks, allowing the model to self-assess segmentation reliability, particularly when errors arise from noise or adversarial examples.

==> anc/SupplementaryMaterial.tex <==
\documentclass[times, review, 10pt]{elsarticle} 

\usepackage{amsmath}
\usepackage{graphicx}
\usepackage{multirow}
\usepackage[mathscr]{euscript}
\usepackage{hyperref}
\DeclareMathOperator{\vect}{vec}
\DeclareMathOperator{\tr}{Tr}
\newcommand {\vc} [1] {\boldsymbol{#1}}
\usepackage{amsfonts,amsthm,bm, lipsum}%titling}
\usepackage{adjustbox}
\usepackage{textcomp}

\usepackage{subcaption}

%\journal{Pattern Recognition}
\begin{document}
\begin{frontmatter}

\makeatletter
\def\theaffn{\arabic{affn}}  % Forces numeric superscripts
\makeatother


\title{SUPER-Net: Trustworthy Image Segmentation via Uncertainty Propagation in Encoder-Decoder Networks}

%% use optional labels to link authors explicitly to addresses:
 \author[1]{Giuseppina Carannante}
 \author[1]{Nidhal~C. Bouaynaya}
 \author[2]{Dimah Dera}
  \author[3]{Hassan~M. Fathallah-Shaykh}
 \author[4]{Ghulam Rasool}
 \affiliation[1]{organization={Department
of Electrical and Computer Engineering, Rowan University},
             city={Glassboro},
            state={NJ},
            country={USA}}
%%
 \affiliation[2]{organization={Chester F. Carlson Center for Imaging Science, Rochester Institute of Technology},
             city={Rochester},
            state={NY},
            country={USA}}

  \affiliation[3]{organization={Department of Neurology, University of Alabama at Birmingham School of Medicine},
             city={Birmingham},
            state={AL},
            country={USA}}

  \affiliation[4]{organization={Machine Learning Department, Moffit Cancer Center},
             city={Tampa},
            state={FL},
            country={USA}}

 

\end{frontmatter}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Statistical Analysis of Model Robustness}
\label{stats}
Our SUPER-Net framework demonstrated superior robustness to noise and adversarial attacks compared to other models. To strengthen the presented results and support our claims of superiority, we complemented the performance evaluation with 95\% confidence intervals (CIs) to quantify the uncertainty of the reported Dice scores. In addition, we conducted paired t-tests to assess whether the observed differences between SUPER-Net and the other approaches were statistically significant.

In tables \ref{tab:lungs_t_tests}, \ref{tab:hippocampus_t_tests}, and \ref{tab:t_tests}, we present the t-statistics (t-stat) along with the corresponding p-values obtained by testing whether SUPER U-Net is equal to other approaches. We report the tests for Super U-Net vs. (Deterministic) U-Net, SUPER U-Net vs. Bayes U-Net (dropout), and SUPER U-Net vs. Ensemble U-Net under different conditions, such as Gaussian noise and adversarial attacks. We used paired t-tests to assess statistical significance, as the distribution of paired differences was approximately symmetric and close to normal.
Note that all results show statistical significance, except for one marked with an asterisk (*) indicating a p-value above the chosen significance threshold ($\alpha$ = 0.05).

In Tables \ref{tab:ci_table_lungs}, \ref{tab:ci_table_anterior_posterior}, and \ref{tab:ci_table_brats}, we report 95\% confidence intervals (CIs) for the Dice scores of all models under different noise and adversarial attack conditions. The CIs were estimated using nonparametric bootstrapping. Across most datasets, the half-width of the 95\% CI was in the range of 0.01–0.02, with slightly wider intervals (up to 0.02) observed for the Lungs dataset. 

Overall, our results indicate that SUPER-Net achieves statistically significant improvements in most cases while maintaining narrow confidence intervals, reinforcing its robustness across different conditions.
It is important to note that we did not conduct statistical tests for all noise levels. As detailed in the full paper, our approach produces comparable results to other methods in noise-free conditions, and thus, we exclude those cases from statistical evaluation, except for the BraTS dataset. In this dataset, SUPER-Net demonstrated superior robustness even in noise-free conditions, warranting statistical validation. As seen in Table \ref{tab:t_tests}, the model exhibits statistically significant differences with a chosen significance level of $\alpha = 0.05$.

%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{table*}[t] 
\centering
\caption{T-test results for SUPER U-Net vs. other models under different levels of noise and adversarial attacks applied to the Lungs test data.}
\label{tab:lungs_t_tests}
\footnotesize
\begin{tabular}{l|c|c|c}

\hline \hline
& \multicolumn{1}{c|}{\textbf{U-Net}} & \multicolumn{1}{c|}{\textbf{Bayes U-Net}} & \multicolumn{1}{c}{\textbf{Ensemble U-Net}} \\  
\hline \hline
\multicolumn{4}{c}{Gaussian Noise added to the entire image} \\  
\hline
\multicolumn{1}{l|}{SNR $\approx 35$ dB (t-stat)} & 2.85  & 2.73  & 2.47  \\ 
\multicolumn{1}{l|}{SNR $\approx 35$ dB (p-val)}  & 0.0045  & 0.0063  & 0.0138  \\ 
\hline
\multicolumn{1}{l|}{SNR $\approx 4$ dB (t-stat)} & 13.88  & 4.22  & 20.71  \\ 
\multicolumn{1}{l|}{SNR $\approx 4$ dB (p-val)}  &$\approx 0$  &$\approx 0$ & $\approx 0$ \\ 
\hline
\multicolumn{4}{c}{Non targeted Adversarial noise} \\  
\hline
\multicolumn{1}{l|}{SNR $\approx $ 22 dB (t-stat)} & 37.22  & 18.06  & 27.16  \\ 
\multicolumn{1}{l|}{SNR $\approx 22 $ dB (p-val)}  & $\approx 0$   & $\approx 0$   & $\approx 0$   \\ 
\hline
\multicolumn{1}{l|}{SNR $\approx 10$ dB (t-stat)} & 47.88  & 28.22  & 46.71  \\ 
\multicolumn{1}{l|}{SNR $\approx 10$ dB (p-val)}  & $\approx 0$  &$\approx 0$ & $\approx 0$ \\ 
\hline
\end{tabular}
\end{table*}

%%%%%%%%%%%%%%%%%%%
\begin{table*}[]
\centering
\caption{Dice scores (95\% CI) for different models on the Lungs dataset under various noise conditions. Values are shown as Mean on the first line and $\pm$ half-width of the 95\% confidence interval on the second line.}
\label{tab:ci_table_lungs}
\footnotesize

\begin{tabular}{l|c|c|c|c}
\hline \hline
& \multicolumn{1}{c|}{\textbf{U-Net}} & \multicolumn{1}{c|}{\textbf{Bayes U-Net}} & \multicolumn{1}{c}{\textbf{Ensemble U-Net}} \\  
\hline \hline
\multicolumn{5}{c}{Gaussian noise added to entire image} \\
\hline
SNR & 0.82 & 0.82 & 0.82 & 0.83 \\
  $\approx $ 35 dB         & $\pm$0.02 & $\pm$0.02 & $\pm$0.02 & $\pm$0.02 \\
\hline
SNR  & 0.16 & 0.19 & 0.11 & 0.21 \\
  $\approx $ 4 dB         & $\pm$0.01 & $\pm$0.00 & $\pm$0.00 & $\pm$0.01 \\
\hline
\multicolumn{5}{c}{Non targeted Adversarial noise} \\
\hline
SNR & 0.44 & 0.52 & 0.48 & 63 \\
 $\approx $ 22 dB              & $\pm$0.02 & $\pm$0.02 & $\pm$0.02 & $\pm$0.02 \\
\hline
SNR  & 0.21 & 0.35 & 0.22 & 0.44 \\
 $\approx $ 10 dB              & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 \\
\hline
\end{tabular}
\end{table*}

%%%%%%%%%%%%%%%%%%%%%%%
\begin{table*}[ht] 
\centering
\caption{T-test results for SUPER U-Net vs. other models under different levels of noise and adversarial attacks applied to the Hippocampus test data.}
\label{tab:hippocampus_t_tests}
\footnotesize
\begin{tabular}{l|c|c|c|c|c|c}
\hline \hline
   & \multicolumn{3}{c|}{\textit{\textbf{Anterior}}} & \multicolumn{3}{c}{\textit{\textbf{Posterior}}} \\  
\hline \hline
& \multicolumn{1}{c|}{\textbf{U-Net}} & \multicolumn{1}{c|}{\textbf{\begin{tabular}[c]{@{}c@{}}Bayes\\ U-Net\end{tabular}}} & \multicolumn{1}{c|}{\textbf{\begin{tabular}[c]{@{}c@{}}Ensemble\\ U-Net\end{tabular}}} 
& \multicolumn{1}{c|}{\textbf{U-Net}} & \multicolumn{1}{c|}{\textbf{\begin{tabular}[c]{@{}c@{}}Bayes\\ U-Net\end{tabular}}} & \multicolumn{1}{c}{\textbf{\begin{tabular}[c]{@{}c@{}}Ensemble\\ U-Net\end{tabular}}}  \\  
\hline \hline
\multicolumn{7}{c}{Gaussian Noise added to entire image} \\  
\hline
\multicolumn{1}{l|}{SNR $\approx 18$ dB (t-stat)} & 24.89 & 22.11 & 22.01 & 19.85 & 24.52 & 19.30 \\ 
\multicolumn{1}{l|}{SNR $\approx 18$ dB (p-val)}  & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$  \\ 
\hline
\multicolumn{1}{l|}{SNR $\approx 8$ dB (t-stat)}  & 41.52 & 39.09 & 41.15 & 29.86 & 32.64 & 29.92 \\ 
\multicolumn{1}{l|}{SNR $\approx 8$ dB (p-val)}   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$  \\ 
\hline
 \hline

\multicolumn{7}{c}{Targeted Adversarial Attacks - Source: Label 1, Target: Label 2} \\  
\hline
\multicolumn{1}{l|}{SNR $\approx 15$ dB (t-stat)} & 21.90  &  16.19& 8.82 & 28.78 & 17.16 & 3.21  \\ 
\multicolumn{1}{l|}{SNR $\approx 15$ dB (p-val)}  & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & 0.0013  \\ 
\hline
\multicolumn{7}{c}{Targeted Adversarial Attacks - Source: Label 2, Target: Label 1} \\  
\hline
\multicolumn{1}{l|}{SNR $\approx 15$ dB (t-stat)} & 31.30  & 15.85  & 15.11 & 12.15 & 10.90 & 4.42  \\ 
\multicolumn{1}{l|}{SNR $\approx 15$ dB (p-val)}  & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$  \\ 
\hline


\end{tabular}
\end{table*}
%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%5
\begin{table*}[ht]
\centering
\caption{Dice scores (95\% CI) for different models under various noise levels applied to the Hippocampus test data. Values are shown as Mean on the first line and $\pm$ half-width of the 95\% confidence interval on the second line.}
\label{tab:ci_table_anterior_posterior}
\footnotesize
\begin{tabular}{l|c|c|c|c|c|c|c|c}
\hline \hline
   & \multicolumn{4}{c|}{\textbf{Anterior}} & \multicolumn{4}{c}{\textbf{Posterior}} \\
\hline
& \textbf{U-Net} & \textbf{\begin{tabular}[c]{@{}c@{}}Bayes\\ U-Net\end{tabular}} & \textbf{\begin{tabular}[c]{@{}c@{}}Ensemble\\ U-Net\end{tabular}} & \textbf{\begin{tabular}[c]{@{}c@{}}SUPER\\ U-Net\end{tabular}} & \textbf{U-Net} & \textbf{\begin{tabular}[c]{@{}c@{}}Bayes\\ U-Net\end{tabular}} & \textbf{\begin{tabular}[c]{@{}c@{}}Ensemble\\ U-Net\end{tabular}} & \textbf{\begin{tabular}[c]{@{}c@{}}SUPER\\ U-Net\end{tabular}} \\
\hline \hline

\multicolumn{9}{c}{Gaussian Noise added to entire image} \\  
\hline 
SNR
& 0.49 & 0.53 & 0.53 & 0.69 & 0.54 & 0.43 & 0.53 & 0.64 \\
$\approx 18$ dB & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 \\
\hline
SNR
& 0.09 & 0.12 & 0.10 & 0.36 & 0.13 & 0.07 & 0.12 & 0.28 \\
$\approx 8$ dB& $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 \\
\hline
\multicolumn{9}{c}{Targeted Adversarial Attacks - Source: Label 1, Target: Label 2} \\  
\hline
SNR
& 0.40 & 0.46 & 0.48 & 0.52 & 0.19 & 0.27 & 0.32 & 0.34 \\
$\approx 15$ dB& $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 \\
\hline
\multicolumn{9}{c}{Targeted Adversarial Attacks - Source: Label 2, Target: Label 1} \\  
\hline
SNR
& 0.25 & 0.33 & 0.34 & 0.43 & 0.42 & 0.43 & 0.43 & 0.45 \\
$\approx 15$ dB& $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 \\
\hline
\end{tabular}
\end{table*}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%

\begin{table*}[ht] 
\centering
\caption{T-test results for SUPER U-Net vs. other models under different levels of noise and adversarial attacks applied to the BraTS test data.}
\label{tab:t_tests}
\footnotesize
\begin{tabular}{l|c|c|c|c|c|c|c|c|c}
\hline \hline
   & \multicolumn{3}{c|}{\textit{\textbf{Tumor}}}    & \multicolumn{3}{c|}{\textit{\textbf{Core}}}           & \multicolumn{3}{c}{\textit{\textbf{Enhancing}}}    \\  
\hline \hline
& \multicolumn{1}{c|}{\textbf{U-Net}} & \multicolumn{1}{c|}{\textbf{\begin{tabular}[c]{@{}c@{}}Bayes\\ U-Net\end{tabular}}} & \multicolumn{1}{c|}{\textbf{\begin{tabular}[c]{@{}c@{}}Ensemble\\ U-Net\end{tabular}}} 
& \multicolumn{1}{c|}{\textbf{U-Net}} & \multicolumn{1}{c|}{\textbf{\begin{tabular}[c]{@{}c@{}}Bayes\\ U-Net\end{tabular}}} & \multicolumn{1}{c|}{\textbf{\begin{tabular}[c]{@{}c@{}}Ensemble\\ U-Net\end{tabular}}} 
& \multicolumn{1}{c|}{\textbf{U-Net}} & \multicolumn{1}{c|}{\textbf{\begin{tabular}[c]{@{}c@{}}Bayes\\ U-Net\end{tabular}}} & \multicolumn{1}{c}{\textbf{\begin{tabular}[c]{@{}c@{}}Ensemble\\ U-Net\end{tabular}}}  \\  
\hline \hline

\multicolumn{1}{l|}{Noise Free (t-stat)} & 20.27 & 21.42 & 22.40 & 12.34 & 11.80 & 7.45 & 17.16 & 17.60 & 8.36 \\ 
\multicolumn{1}{l|}{Noise Free (p-val)}  & $\approx 0$ & $\approx 0$ & $\approx 0$ & $\approx 0$ & $\approx 0$ & $\approx 0$ & $\approx 0$ & $\approx 0$ & $\approx 0$ \\ 
\hline

\multicolumn{10}{c}{Gaussian noise added to entire image}                  \\ 
\hline

\multicolumn{1}{l|}{SNR $\approx 24$ dB (t-stat)}  & 23.48 & 24.37 & 25.64 & 12.47  & 13.05  & 8.70  & 17.39 & 17.75  & 8.85 \\ 
\multicolumn{1}{l|}{SNR $\approx 24$ dB (p-val)}   & $\approx 0$ & $\approx 0$ & $\approx 0$ & $\approx 0$ & $\approx 0$ & $\approx 0$ & $\approx 0$ & $\approx 0$  & $\approx 0$ \\ 
\hline
\multicolumn{1}{l|}{SNR $\approx 9$ dB (t-stat)}  & 56.98 & 56.99 & 55.87 & 32.31 & 32.67 & 26.61 & 27.27 & 28.30 & 24.34 \\ 
\multicolumn{1}{l|}{SNR $\approx 9$ dB (p-val)}   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$  \\ 
\hline
\multicolumn{10}{c}{Targeted adversarial attacks - source: label 3, target: label 1}                  \\ 
\hline

\multicolumn{1}{l|}{SNR $\approx 44$ dB (t-stat)} & 28.91 & 29.33 & 22.59 & 8.24  & 11.03 & 5.74  & 15.86 & 16.56 & 7.42  \\ 
\multicolumn{1}{l|}{SNR $\approx 44$ dB (p-val)}  & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   \\ 
\hline


\multicolumn{1}{l|}{SNR $\approx 19$ dB (t-stat)} & 35.37 & 33.94 & 5.19  & 19.51 & 18.13  & $1.69^*$ & 18.03 & 18.45 & 3.39 \\ 
\multicolumn{1}{l|}{SNR $\approx 19$ dB (p-val)}  & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $\approx 0$   & $0.091^*$   & $\approx 0$   & $\approx 0$   & 0.0007  \\ 
\hline

% Add more rows for other SNR levels and adversarial attacks

\end{tabular}
\end{table*}

%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{table*}[ht]
\centering
\caption{Dice scores (95\% CI) for different models under various noise levels applied to the BraTS test data. Values are shown as Mean on the first line and $\pm$ half-width of the 95\% confidence interval on the second line.}
\label{tab:ci_table_brats}
\footnotesize
\resizebox{\textwidth}{!}{%
\begin{tabular}{l|c|c|c|c|c|c|c|c|c|c|c|c}
\hline \hline
   & \multicolumn{4}{c|}{\textbf{Tumor}} & \multicolumn{4}{c|}{\textbf{Core}} & \multicolumn{4}{c}{\textbf{Enhancing}} \\
\hline
& \textbf{U-Net} & \textbf{\begin{tabular}[c]{@{}c@{}}Bayes\\ U-Net\end{tabular}} & \textbf{\begin{tabular}[c]{@{}c@{}}Ensemble\\ U-Net\end{tabular}} & \textbf{\begin{tabular}[c]{@{}c@{}}SUPER\\ U-Net\end{tabular}} & \textbf{U-Net} & \textbf{\begin{tabular}[c]{@{}c@{}}Bayes\\ U-Net\end{tabular}} & \textbf{\begin{tabular}[c]{@{}c@{}}Ensemble\\ U-Net\end{tabular}} & \textbf{\begin{tabular}[c]{@{}c@{}}SUPER\\ U-Net\end{tabular}} & \textbf{U-Net} & \textbf{\begin{tabular}[c]{@{}c@{}}Bayes\\ U-Net\end{tabular}} & \textbf{\begin{tabular}[c]{@{}c@{}}Ensemble\\ U-Net\end{tabular}} & \textbf{\begin{tabular}[c]{@{}c@{}}SUPER\\ U-Net\end{tabular}} \\
\hline \hline

Noise & 0.77 & 0.77 & 0.76 & 0.83 & 0.58 & 0.58 & 0.60 & 0.64 & 0.57 & 0.57 & 0.63 & 0.69 \\
  Free         & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 \\
\hline
\multicolumn{13}{c}{Gaussian noise added to entire image} \\
\hline
SNR  & 0.73 & 0.74 & 0.74 & 0.83 & 0.57 & 0.57 & 0.60 & 0.64 & 0.56 & 0.56 & 0.63 & 0.69 \\
     $\approx 24$ dB                & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 \\
\hline
SNR  & 0.49 & 0.50 & 0.48 & 0.81 & 0.35 & 0.36 & 0.38 & 0.60 & 0.38 & 0.38 & 0.43 & 0.66 \\
               $\approx 9$ dB       & $\pm$0.02 & $\pm$0.02 & $\pm$0.01 & $\pm$0.01 & $\pm$0.02 & $\pm$0.02 & $\pm$0.02 & $\pm$0.01 & $\pm$0.02 & $\pm$0.02 & $\pm$0.02 & $\pm$0.01 \\
\hline
\multicolumn{13}{c}{Targeted adversarial attacks - source: label 3, target: label 1} \\
\hline
SNR  & 0.69 & 0.70 & 0.73 & 0.82 & 0.48 & 0.50 & 0.58 & 0.61 & 0.48 & 0.50 & 0.62 & 0.67 \\
             $\approx 44$ dB        & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 \\
             \hline
SNR  & 0.34 & 0.35 & 0.52 & 0.55 & 0.22 & 0.23 & 0.34 & 0.35 & 0.24 & 0.24 & 0.34 & 0.36 \\
             $\approx 19$ dB        & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 & $\pm$0.01 \\
\hline
\end{tabular}%
}
\end{table*}

\clearpage
\section{Mutilabel Segmentation}
\subsection{SUPER U-Net Formulation} \label{modif}
Extending our SUPER U-Net to multi-label segmentation does not require major modifications. First, since SoftMax is not applicable in multi-label settings, the activation function for the output layer would need to be adapted. These derivations follow naturally from our existing framework. Specifically, we can exploit the equation for non-linear activation functions. Given an input $F$, the mean and the covariance at the output $Y$ of $\psi$ are approximated as:

\begin{align} \label{act}
    \bm{\mu}_{Y} \approx \psi\big(\bm{\mu}_{F}\big), \quad \bm{\Sigma}_{Y} \approx \mathbf{\Sigma}_{F}\odot \left[ \nabla \psi \big(\bm{\mu}_{F}\big)  \nabla \psi \big(\bm{\mu}_{F}\big) ^T\right],
\end{align}
where $\nabla$ is the gradient, and $\odot$ is the Hadamard  product. The Equations in \ref{act} hold true for any non-linear activation function that operates element-wise, including Tanh, Sigmoid, or Rectifed Linear Unit (ReLU). 

In multi-label segmentation, deterministic models typically employ Binary Cross-Entropy (BCE) or Dice loss computed independently per class. In contrast, our Bayesian framework is trained via variational inference (VI), which minimizes the Evidence Lower Bound (ELBO). Since the ELBO already incorporates the expected log-likelihood term and the KL-divergence regularization, it serves as the optimal loss function in this setting. Therefore, no modification of the training objective is required when moving to multi-label segmentation.

Many Bayesian segmentation methods compute uncertainty post hoc from SoftMax-based measures (e.g., entropy or variance across stochastic passes), which assume mutually exclusive classes. By contrast, SUPER U-Net learns uncertainty intrinsically as a model parameter, and this formulation applies equally in multilabel settings without modification.

\subsection{Experiments and Results}
To demonstrate the framework applicability to multilabel segmentation, we have added an additional experiment using the Hippocampus dataset from \href{http://medicaldecathlon.com/}{Medical Segmentation Decathlon} \citep{antonelli2022medical}. 
In this experiment, we reformulated the segmentation task to include three labels:
\begin{itemize}
    \item Whole hippocampus (union of anterior and posterior),
    \item Anterior
    \item Posterior
\end{itemize}
This formulation mimics the multilabel structure (where multiple overlapping labels can be present per voxel). 
Our model is trained using the modifications described in \ref{modif}, and using the same architecture and hyperparameters used for the main Hippocampus experiment (see main manuscript). For baseline comparison, we used a deterministic U-Net and evaluated both models on the noise free test data and under Gaussian noise perturbations.

The Dice Similarity Coefficients (DSC) per-class are reported in Table \ref{tab:dsc_class}. We note that SUPER U-Net performs comparably to U-Net in the noise-free setting (with only the Posterior Dice slightly lower). However, when tested under noisy conditions, SUPER U-Net consistently outperforms the baseline, demonstrating the increased robustness observed across all our experiments. 
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{table}[t]
\centering
\footnotesize
\caption{Per-Class Test DSCs for Multilabel Hippocampus.}
\begin{tabular}{lllllll}

\hline
\multicolumn{1}{l|}{}           & \multicolumn{2}{l|}{Hippocampus}                                                                                 & \multicolumn{2}{l|}{Anterior}                                                                                    & \multicolumn{2}{l}{Posterior}                                                               \\ \hline
\multicolumn{1}{l|}{}           & \multicolumn{1}{l|}{U-Net}         & \multicolumn{1}{l|}{\begin{tabular}[c]{@{}l@{}}SUPER \\ U-NET\end{tabular}} & \multicolumn{1}{l|}{U-Net}         & \multicolumn{1}{l|}{\begin{tabular}[c]{@{}l@{}}SUPER \\ U-NET\end{tabular}} & \multicolumn{1}{l|}{U-Net}         & \begin{tabular}[c]{@{}l@{}}SUPER \\ U-NET\end{tabular} \\ \hline
\multicolumn{1}{l|}{Noise Free} & \multicolumn{1}{l|}{\textbf{0.82}} & \multicolumn{1}{l|}{\textbf{0.82}}                                          & \multicolumn{1}{l|}{\textbf{0.80}} & \multicolumn{1}{l|}{\textbf{0.80}}                                          & \multicolumn{1}{l|}{\textbf{0.78}} & 0.76                                                   \\ \hline
&\multicolumn{6}{c}{Gaussian Noise added to entire image}                \\ \hline
\multicolumn{1}{l|}{SNR $\approx 14$ dB}     & \multicolumn{1}{l|}{0.61}          & \multicolumn{1}{l|}{\textbf{0.72}}                                          & \multicolumn{1}{l|}{0.57}          & \multicolumn{1}{l|}{\textbf{0.70}}                                          & \multicolumn{1}{l|}{0.63}          & \textbf{0.68}                                          \\ \hline
\multicolumn{1}{l|}{SNR $\approx 8$ dB}      & \multicolumn{1}{l|}{0.16}          & \multicolumn{1}{l|}{\textbf{0.39}}                                          & \multicolumn{1}{l|}{0.14}          & \multicolumn{1}{l|}{\textbf{0.38}}                                          & \multicolumn{1}{l|}{0.24}          & \textbf{0.38}                                          \\ \hline
\end{tabular}\label{tab:dsc_class}
\end{table}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
We show two representative predictions along with the corresponding uncertainty maps in Figure \ref{fig:multi}. In panels (a) and (b), each row displays the ground truth, the SUPER U-Net prediction, and the uncertainty map for the respective label.
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\begin{figure*} 
\begin{center}
\hspace{0cm}\includegraphics[width=.95\textwidth]{Multisegmentation.png}
%\vspace{-3mm}
\caption{Two representative cases from the multi-label segmentation task: (a) and (b) show two input scans. Each subfigure contains three rows, one per label (channel). Within each row, the ground truth, the SUPER U-Net prediction, and the corresponding uncertainty map (overlaid on the scan) are shown.}\label{fig:multi}
\end{center}
\end{figure*}
%%%%%%%%%%%%%%%%%%%%

As in the prior semantic segmentation experiments (non-multi-label), when the predicted segmentation closely matches the ground truth, the model is confident in its predictions and uncertainty is confined mainly to the boundaries between the structure of interest and the background. For example, when predicting the entire hippocampus (first row), the uncertainty is restricted to the outer boundary of the structure, with no ambiguity between the anterior and posterior subregions. In contrast, the subsequent channels (second and third rows) of the uncertainty map highlight these substructures. This demonstrates that even in cases of overlapping anatomical regions, our model produces channel-wise uncertainty estimates that remain meaningful and consistent with the predicted segmentation.

Our approach fundamentally differs from prior work, as it does not rely on SoftMax-based predictions. Instead, it directly learns both the mean and variance of the predictions within a Bayesian framework, which naturally extends to settings with either a single ground-truth mask or multiple annotations as in multi-label tasks. This formulation also enhances robustness to input noise, as demonstrated in our experiments. 

%\begin{table}[t] 
%\centering
%\footnotesize
%\caption{Test Dice scores per class.}
%\begin{tabular}{l|l|l|l|l}
%                         & &Hippocampus & Anterior & Posterior \\ \hline \hline
%\multicolumn{1}{l|}{DSC} & 0.82        & 0.80     & 0.76     \\ \hline
%\end{tabular}\label{tab:dsc_class}
%\end{table}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


\section{Software Environment}
 All
experiments were performed using Python with the TensorFlow library on an NVIDIA
RTX A6000 GPU (48 GB). 
In particular, the following main libraries and dependencies were used:

\begin{itemize}
  \item Python 3.10.9
  \item TensorFlow 2.17.0
  \item Keras 3.9.0
  \item NumPy 1.26.4
  \item scikit-learn 0.23.2
  \item pandas 2.2.3
  \item matplotlib 3.5.1
  \item h5py 3.13.0
  \item tensorboard 2.19.0
\end{itemize}
The experiments were conducted with CUDA $12.4$ and cuDNN $8.9$, using NVIDIA driver version $550.127.05$.
To ensure reproducibility, all source code and pretrained models can be found at \href{https://github.com/GiuseppinaC/SUPER-Net-Bayesian-Image-Segmentation-with-Uncertainty-Propagation}{https://github.com/GiuseppinaC/SUPER-Net-Bayesian-Image-Segmentation-with-Uncertainty-Propagation}. A complete list of dependencies (with version numbers) will be provided in a \texttt{requirements.txt} file together with the released code upon acceptance.

\bibliographystyle{elsarticle-num} 
\bibliography{refs}
\end{document}
